Computational catalyst discovery: Active classification through myopic multiscale sampling

The recent boom in computational chemistry has enabled several projects aimed at discovering useful materials or catalysts. We acknowledge and address two recurring issues in the field of computational catalyst discovery. First, calculating macro-scale catalyst properties is not straight-forward when using ensembles of atomic-scale calculations (e.g., density functional theory). We attempt to address this issue by creating a multiscale model that estimates bulk catalyst activity using adsorption energy predictions from both density functional theory and machine learning models. The second issue is that many catalyst discovery efforts seek to optimize catalyst properties, but optimization is an inherently exploitative objective that is in tension with the explorative nature of early-stage discovery projects. In other words: why invest so much time finding a "best" catalyst when it is likely to fail for some other, unforeseen problem? We address this issue by relaxing the catalyst discovery goal into a classification problem: "What is the set of catalysts that is worth testing experimentally?" Here we present a catalyst discovery method called myopic multiscale sampling, which combines multiscale modeling with automated selection of density functional theory calculations. It is an active classification strategy that seeks to classify catalysts as "worth investigating" or "not worth investigating" experimentally. Our results show a ~7-16 times speedup in catalyst classification relative to random sampling. These results were based on offline simulations of our algorithm on two different datasets: a larger, synthesized dataset and a smaller, real dataset.

==> figures/modeling/.ipynb_checkpoints/make_dists-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 49,
   "metadata": {
    "ExecuteTime": {
     "end_time": "2021-01-09T14:31:36.525599Z",
     "start_time": "2021-01-09T14:31:35.754292Z"
    }
   },
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "import numpy as np\n",
    "from scipy.stats import norm\n",
    "import matplotlib.pyplot as plt\n",
    "import seaborn as sns\n",
    "\n",
    "\n",
    "# Hyperparameters\n",
    "n_sites = 4\n",
    "surface_mean = 0\n",
    "surface_std = 1\n",
    "site_std = 0.2\n",
    "n_site_samples = 200\n",
    "color = 'blue'\n",
    "\n",
    "# Make samples\n",
    "surface_dist = norm(surface_mean, surface_std)\n",
    "site_dists = [norm(surface_mean+surface_dist.rvs(), site_std) for _ in range(n_sites)]\n",
    "site_samples = [dist.rvs(n_site_samples) for dist in site_dists]\n",
    "surface_samples = [min(samples[i] for samples in site_samples) for i in range(n_site_samples)]\n",
    "\n",
    "# Plot\n",
    "fig = plt.figure()\n",
    "ax = fig.gca()\n",
    "for i, samples in enumerate(site_samples):\n",
    "    _ = sns.distplot(samples, hist=False,\n",
    "                     kde_kws=dict(linestyle='--'),\n",
    "                     label='site %i' % i, color=color)\n",
    "_ = sns.distplot(surface_samples, hist=False,\n",
    "                 label='surface', color=color)\n",
    "_ = ax.legend(bbox_to_anchor=(1.05, 1), loc='upper left')\n",
    "\n",
    "# Save\n",
    "_ = plt.savefig('example_surface_dists.pdf',\n",
    "                bbox_inches='tight', transparent=True, dpi=600)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 56,
   "metadata": {
    "ExecuteTime": {
     "end_time": "2021-01-09T14:50:26.107605Z",
     "start_time": "2021-01-09T14:50:25.448327Z"
    }
   },
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# Hyperparameters\n",
    "bulk_mean = 0\n",
    "bulk_std = 1\n",
    "n_surfaces = 4\n",
    "n_sites = 10\n",
    "surface_mean = 0\n",
    "surface_std = 0.5\n",
    "site_std = 0.2\n",
    "n_site_samples = 200\n",
    "\n",
    "# Make bulk dist\n",
    "bulk_dist = norm(bulk_mean, bulk_std)\n",
    "\n",
    "# Initialize plot\n",
    "fig = plt.figure()\n",
    "ax = fig.gca()\n",
    "\n",
    "# Make first surface dist\n",
    "surface_dist = norm(bulk_dist.rvs(), surface_std)\n",
    "site_dists = [norm(surface_mean+surface_dist.rvs(), site_std) for _ in range(n_sites)]\n",
    "site_samples = [dist.rvs(n_site_samples) for dist in site_dists]\n",
    "blue_surface_samples = [min(samples[i] for samples in site_samples)\n",
    "                        for i in range(n_site_samples)]\n",
    "_ = sns.distplot(blue_surface_samples, hist=False,\n",
    "                 kde_kws=dict(linestyle='--'),\n",
    "                 label='surface', color='blue')\n",
    "\n",
    "# Make second surface dist\n",
    "surface_dist = norm(bulk_dist.rvs(), surface_std)\n",
    "site_dists = [norm(surface_mean+surface_dist.rvs(), site_std) for _ in range(n_sites)]\n",
    "site_samples = [dist.rvs(n_site_samples) for dist in site_dists]\n",
    "red_surface_samples = [min(samples[i] for samples in site_samples)\n",
    "                       for i in range(n_site_samples)]\n",
    "_ = sns.distplot(red_surface_samples, hist=False,\n",
    "                 kde_kws=dict(linestyle='--'),\n",
    "                 label='surface', color='red')\n",
    "\n",
    "# Make the bulk dist\n",
    "bulk_samples = [np.mean((blue_sample, red_sample))\n",
    "                for blue_sample, red_sample in zip(blue_surface_samples, red_surface_samples)]\n",
    "_ = sns.distplot(bulk_samples, hist=False,\n",
    "                 label='bulk', color='purple')\n",
    "\n",
    "# Save\n",
    "_ = plt.savefig('example_bulk_dist.pdf',\n",
    "                bbox_inches='tight', transparent=True, dpi=600)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.6"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}

